Tests of subgrid models for star formation using simulations of isolated disk galaxies

We use smoothed-particle hydrodynamics simulations of isolated Milky Way-mass disk galaxies that include cold, interstellar gas to test subgrid prescriptions for star formation (SF). Our fiducial model combines a Schmidt law with a gravitational instability criterion, but we also test density thresholds and temperature ceilings. While SF histories are insensitive to the prescription for SF, the Kennicutt-Schmidt (KS) relations between SF rate and gas surface density can discriminate between models. We show that our fiducial model, with an SF efficiency per free-fall time of 1 per cent, agrees with spatially-resolved and azimuthally-averaged observed KS relations for neutral, atomic and molecular gas. Density thresholds do not perform as well. While temperature ceilings selecting cold, molecular gas can match the data for galaxies with solar metallicity, they are unsuitable for very low-metallicity gas and hence for cosmological simulations. We argue that SF criteria should be applied at the resolution limit rather than at a fixed physical scale, which means that we should aim for numerical convergence of observables rather than of the properties of gas labelled as star-forming. Our fiducial model yields good convergence when the mass resolution is varied by nearly 4 orders of magnitude, with the exception of the spatially-resolved molecular KS relation at low surface densities. For the gravitational instability criterion, we quantify the impact on the KS relations of gravitational softening, the SF efficiency, and the strength of supernova feedback, as well as of observable parameters such as the inclusion of ionized gas, the averaging scale, and the metallicity.

==> figures/make_criterion_plot.py <==
#!/usr/bin/env python3

import numpy as np
import h5py as h5
import matplotlib
import matplotlib.pyplot as plt

f = h5.File("UV_dust1_CR1_G1_shield1.hdf5")

temps = f["ThermEq/Temperature"]
temps_z0_Z0 = temps[0,-2,:] 
temps_z0_Zm1 = temps[0,-4,:] 
temps_z0_Zm2 = temps[0,-6,:] 
temps_z0_Zprim = temps[0,0,:] 

density=f["TableBins/DensityBins"][:]

constant1 = 5.24973e-5
constant2 = 1.929e7 

nH_array = np.logspace(-4,6, 10000)

virial_line = constant1 * constant2 * nH_array**(1/3.)
virial_line2 = constant1 *( constant2 * nH_array**(1/3.) - 1e8)
virial_line3 = constant1 *( constant2 * nH_array**(1/3.) - 4e8)
virial_line4 = constant1 *( constant2 * nH_array**(1/3.) - 2.5e7)

virial_line_4 = constant1 * constant2/4. * nH_array**(1/3.)
virial_line2_4 = constant1 *( constant2/4. * nH_array**(1/3.) - 1e8)
virial_line3_4 = constant1 *( constant2/4. * nH_array**(1/3.) - 4e8)
virial_line4_4 = constant1 *( constant2/4. * nH_array**(1/3.) - 2.5e7)
virial_line_x4 = constant1 * constant2*4. * nH_array**(1/3.)

fig = plt.figure(figsize=(7.,5.))

plt.plot([-10,-10],[-10,-10],color="k", label="criterion")
plt.plot([-10,-10],[-10,-10],color="k", linestyle="--", label="Eq. temperature")
plt.legend()

cmap = matplotlib.cm.get_cmap("viridis")
cmap2 = matplotlib.cm.get_cmap("plasma")

plt.plot(density, temps_z0_Z0, label="$\\log_{10} Z/Z_\\odot = 0$", linestyle="--", color=cmap(0))
plt.plot(density, temps_z0_Zm1, label="$\\log_{10} Z/Z_\\odot = -1$", linestyle="--", color=cmap(0.25))
plt.plot(density, temps_z0_Zm2, label="$\\log_{10} Z/Z_\\odot = -2$", linestyle="--", color=cmap(0.5))
plt.plot(density, temps_z0_Zprim, label="$Z = Z_{\\rm prim.}$", linestyle="--", color=cmap(0.75))

#plt.hlines(3, -4,6, label="$T < 10^3 \\rm K$", color="gray", linewidth=2, alpha=0.5)
#plt.hlines(2, -4,6, label="$T < 10^2 \\rm K$", color="gray", linewidth=2, alpha=0.5)
#plt.vlines(2, 1, 7, label="$n_{\\rm H} > 10^2 \\rm cm^{-3}$", color="gray", linewidth=2, alpha=0.5)

plt.grid()

plt.plot(np.log10(nH_array), np.log10(virial_line), linestyle="-", label="virial criterion ($\\sigma =0\\rm km \\rm s^{-1}$)", color=cmap2(0.25))
plt.plot(np.log10(nH_array), np.log10(virial_line4), linestyle="-", label="virial criterion ($\\sigma =5\\rm km \\rm s^{-1}$)",color=cmap2(0.5))
plt.plot(np.log10(nH_array), np.log10(virial_line2), linestyle="-", label="virial criterion ($\\sigma =10\\rm km \\rm s^{-1}$)",color=cmap2(0.75))
plt.plot(np.log10(nH_array), np.log10(virial_line3), linestyle="-", label="virial criterion ($\\sigma =20\\rm km \\rm s^{-1}$)",color=cmap2(0.9))

plt.plot(np.log10(nH_array), np.log10(virial_line_4), linestyle="-", label="virial criterion ($\\sigma =0\\rm km \\rm s^{-1}$)", color=cmap2(0.25), linewidth=0.5)
plt.plot(np.log10(nH_array), np.log10(virial_line_x4), linestyle="-", label="virial criterion ($\\sigma =0\\rm km \\rm s^{-1}$)", color=cmap2(0.25), linewidth=0.5)

plt.text(3.8,4.4, "virial criterion", rotation=30)
plt.text(1.6,4.25, "$M_{\\rm res} = 8\\times 10^5 \\rm M_\odot$", rotation=30)
plt.text(2.0,3.8, "$M_{\\rm res} = 10^5 \\rm M_\odot$", rotation=30)
plt.text(3.6,3.7, "$M_{\\rm res} = 1.25\\times 10^4 \\rm M_\odot$", rotation=30)
plt.text(-3.25,3.5,"$Z=Z_\\odot$", color=cmap(0))
plt.text(-1.25,3.2,"$Z=0.1 Z_\\odot$", color=cmap(0.25))
plt.text(4.4,2.20,"$Z=0.01 Z_\\odot$", color=cmap(0.5))
plt.text(4.4,2.8,"$Z=Z_{\\rm prim.}$", color=cmap(0.75))

plt.text(-3.9, 1.5, "$\\sigma = 0$ $\\rm km$ $\\rm s^{-1}$", color=cmap2(0.25))
plt.text(0.4, 1.05, "$\\sigma = 5$ $\\rm km$ $\\rm s^{-1}$", color=cmap2(0.5))
plt.text(2.15, 1.05, "$\\sigma = 10$ $\\rm km$ $\\rm s^{-1}$", color=cmap2(0.75))
plt.text(4.1, 1.05, "$\\sigma = 20$ $\\rm km$ $\\rm s^{-1}$", color=cmap2(0.9))
#plt.legend(loc=2, ncol=2)

plt.xlim(-4,6)
plt.ylim(1,5.0)
plt.xlabel("$\\log_{10} n_{\\rm H}$ [${\\rm cm^{-3}}$]")
plt.ylabel("$\\log_{10} T$ [$\\rm K$]")
plt.tight_layout()
plt.savefig("criteria_plot.pdf")
plt.show()







